Clear and Cloudy Exoplanet Forecasts for JWST: Maps, Retrieved Composition and Constraints on Formation with MIRI and NIRCam

The James Webb Space Telescope (JWST) will measure exoplanet transmission and eclipse spectroscopy at un-precedented precisions to better understand planet structure, dynamics, chemistry and formation. These are essential tools on the march towards biosignature searches on potentially habitable planets. We explore a range of exoplanet atmospheric conditions and forecast the expected results with JWST. We take realistic CHIMERA models that match existing Spitzer and HST results and simulate the spectra achievable with the JWST MIRI + NIRCam Guaranteed Time Observations (GTO) survey. We then retrieve atmospheric parameters from these spectra to estimate the precision to which the planets' atmospheric compositions can be measured. We find that emission spectra have well-constrained unimodal solutions but transmission spectra near 10X solar abundance and solar C/O ratios can suffer from bimodal solutions. Broad wavelength coverage as well as higher precision data can resolve bimodal solutions and provide dramatically better atmospheric parameter constraints. We find that metallicities can be measured to within 20% to 170%, which approaches the precisions on Solar System planets, and C/O ratios can be constrained to ~10% to 60%, assuming that observers can leverage short wavelength data to select the correct solution from the bimodal posteriors. These compositional precisions are sufficient to validate or refute predictions from disk formation models on final atmospheric abundances as long as their history is not erased by planet evolution processes. We also show the extent to which eclipse mapping with JWST is possible on our brightest system HD 189733 b.

==> sync_bib.sh <==
cp /Users/everettschlawin/evmemo_folder/pdfs/master_bib_file/master_biblio.bib this_biblio.bib

